From squared amplitudes to energy correlators

The leading order $N$-point energy correlators of maximally supersymmetric Yang-Mills theory in the limit where the $N$ detectors are collinear can be expressed as an integral of the $1\to N$ splitting function, which is given by the $(N{+}3)$-point squared super-amplitudes at tree level. This provides yet another example that the integrand of certain physical observable -- $N$-point energy correlator -- is computed by the canonical form of a positive geometry -- the (tree-level) "squared amplituhedron". By extracting such squared amplitudes from the $f$-graph construction, we compute the integrand of energy correlators up to $N=11$ and reveal new structures to all $N$; we also show important properties of the integrand such as soft and multi-collinear limits. Finally, we take a first look at integrations by studying possible residues of the integrand: our analysis shows that while this gives prefactors in front of multiple polylogarithm functions of $N=3,4$, the first unknown case of $N=5$ already involves elliptic polylogarithmic functions with many distinct elliptic curves, and more complicated curves and higher-dimensional varieties appear for $N>5$.

==> anc/amp2_split_demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15383,        467]
NotebookOptionsPosition[     13881,        436]
NotebookOutlinePosition[     14287,        452]
CellTagsIndexPosition[     14244,        449]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"x", ",", "Orderless"}], "]"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["u", 
    RowBox[{"i_", ",", "j_"}]], "/;", 
   RowBox[{"i", ">", "j"}]}], ":=", 
  SubscriptBox["u", 
   RowBox[{"j", ",", "i"}]]}], "\n", 
 RowBox[{
  RowBox[{"utox", "=", 
   RowBox[{
    SubscriptBox["u", 
     RowBox[{"i_", ",", "j_"}]], ":>", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"i", ",", 
       RowBox[{"j", "+", "1"}]}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{
         RowBox[{"i", "+", "1"}], ",", "j"}], "]"}], "/", 
       RowBox[{"x", "[", 
        RowBox[{"i", ",", "j"}], "]"}]}], "/", 
      RowBox[{"x", "[", 
       RowBox[{
        RowBox[{"i", "+", "1"}], ",", 
        RowBox[{"j", "+", "1"}]}], "]"}]}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"tospit", "[", 
    RowBox[{"expr__", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"expr", "/.", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"i_", ",", "j_"}], "]"}], "/;", 
          RowBox[{
           RowBox[{"i", "<=", 
            RowBox[{"n", "-", "2"}]}], "&&", 
           RowBox[{"j", "<=", 
            RowBox[{"n", "-", "2"}]}]}]}], ":>", 
         SubscriptBox["s", 
          RowBox[{
           RowBox[{"##", "&"}], "@@", 
           RowBox[{"Range", "[", 
            RowBox[{"i", ",", 
             RowBox[{"j", "-", "1"}]}], "]"}]}]]}]}], "/.", 
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"i_", ",", 
           RowBox[{"n", "-", "1"}]}], "]"}], "/;", 
         RowBox[{"i", "<=", 
          RowBox[{"n", "-", "2"}]}]}], ":>", 
        RowBox[{"Sum", "[", 
         RowBox[{
          SubscriptBox["x", "j"], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "i", ",", 
            RowBox[{"n", "-", "3"}]}], "}"}]}], "]"}]}]}], "/.", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"i_", ",", "n"}], "]"}], ":>", 
       RowBox[{"Sum", "[", 
        RowBox[{
         SubscriptBox["x", "i"], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}]}], "/.", 
     RowBox[{
      SubscriptBox["s", "x__"], ":>", 
      RowBox[{"Sum", "[", 
       RowBox[{
        SubscriptBox["s", 
         RowBox[{
          RowBox[{"##", "&"}], "@@", "sub"}]], ",", 
        RowBox[{"{", 
         RowBox[{"sub", ",", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"{", "x", "}"}], ",", 
            RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}]}], "/.", 
    RowBox[{
     SubscriptBox["s", 
      RowBox[{"i_", ",", "j_"}]], ":>", 
     RowBox[{
      SubscriptBox["x", "i"], 
      SubscriptBox["x", "j"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["z", "i"], "-", 
         SubscriptBox["z", "j"]}], ")"}], "^", "2"}]}]}]}]}], ";"}]}], "Code",\

 CellChangeTimes->{{3.931743347767163*^9, 3.931743359144485*^9}, 
   3.931743505131415*^9, 3.931743583689419*^9, {3.931743742107657*^9, 
   3.931743743106203*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"ff949f28-5856-4209-9201-ef51b1e9301c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"<<", "\"\<camp2seed.mx\>\""}], ";"}], "//", 
  "AbsoluteTiming"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"<<", "\"\<split.mx\>\""}], ";"}], "//", 
  "AbsoluteTiming"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"amp2seedd", "[", "n", "]"}], "=", 
      RowBox[{"Uncompress", "[", 
       RowBox[{"camp2seed", "[", "n", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "5", ",", "12"}], "}"}]}], "]"}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Code",
 CellChangeTimes->{{3.931742963902466*^9, 3.931742983446048*^9}, {
  3.93174316340861*^9, 3.9317431672689943`*^9}, {3.931743204658206*^9, 
  3.931743236133444*^9}, {3.9317522736639137`*^9, 3.931752279912985*^9}, {
  3.931773834770109*^9, 3.931773847302428*^9}, {3.931773885371165*^9, 
  3.93177389110914*^9}, {3.932073544109159*^9, 3.932073544956314*^9}, {
  3.932073615734454*^9, 3.932073620484181*^9}, {3.9320743142537823`*^9, 
  3.932074347807644*^9}, {3.932074949307517*^9, 3.932074952163621*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"cf2bcf94-a448-44ea-9954-a4be1676ff77"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.01386`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.932074987041922*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"dd9cd872-9adf-4bc6-8456-36bcafd24bd3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.021204`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.932074987078636*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"7547339b-ca56-400e-905f-5dfebeb72d00"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"118.074613`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.932075105139895*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"c1c1bb38-69bd-4fc0-96b5-3f6643753964"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"dihedral", " ", "seed", " ", "of", " ", 
    RowBox[{"amp", "^", 
     RowBox[{"2", "[", "n", "]"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", 
      RowBox[{"amp2seedd", "[", "#", "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Range", "[", 
     RowBox[{"5", ",", "12"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"amp2seedd", "[", "n", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"%", "/.", "utox"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "+", "1"}], "->", "1"}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.931743422188108*^9, 3.931743431145056*^9}, {
  3.931743624036224*^9, 3.931743630043058*^9}, {3.931743674092453*^9, 
  3.9317437073234987`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"f3e264d6-e820-4e9e-bf77-048864f5a229"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "3", ",", "22", ",", "134", ",", "1574", ",", "21423", 
   ",", "377307"}], "}"}]], "Output",
 CellChangeTimes->{
  3.931743432489119*^9, {3.931743627340699*^9, 3.931743630663798*^9}, 
   3.931743672249548*^9, 3.931743726867841*^9, 3.931743757675704*^9, 
   3.931751902890193*^9, 3.9320751060330143`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"2e850efb-4258-4b5b-834c-5a06ffe68a9f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["u", 
    RowBox[{"1", ",", "5"}]], ",", 
   RowBox[{
    SubscriptBox["u", 
     RowBox[{"1", ",", "5"}]], " ", 
    SubscriptBox["u", 
     RowBox[{"3", ",", "6"}]], " ", 
    SubscriptBox["u", 
     RowBox[{"3", ",", "7"}]]}], ",", 
   RowBox[{
    SubscriptBox["u", 
     RowBox[{"2", ",", "6"}]], " ", 
    SubsuperscriptBox["u", 
     RowBox[{"3", ",", "6"}], "2"], " ", 
    SubscriptBox["u", 
     RowBox[{"3", ",", "7"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.931743432489119*^9, {3.931743627340699*^9, 3.931743630663798*^9}, 
   3.931743672249548*^9, 3.931743726867841*^9, 3.931743757675704*^9, 
   3.931751902890193*^9, 3.93207510603695*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"976486fa-348f-4931-8f1a-f37198283c21"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "5"}], "]"}]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "6"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "6"}], "]"}]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "5"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}]}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "7"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"x", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "2"]}], 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "6"}], "]"}], " ", 
     RowBox[{"x", "[", 
      RowBox[{"4", ",", "7"}], "]"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.931743432489119*^9, {3.931743627340699*^9, 3.931743630663798*^9}, 
   3.931743672249548*^9, 3.931743726867841*^9, 3.931743757675704*^9, 
   3.931751902890193*^9, 3.932075106044446*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"0645f63a-68d4-4d85-b2a2-97939bfe2bdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"splitn", "[", "#", "]"}], "]"}], "&"}], "/@", 
  RowBox[{"Range", "[", 
   RowBox[{"3", ",", "7"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"splitn", "[", "3", "]"}]}], "Input",
 CellChangeTimes->{{3.93174343528281*^9, 3.931743446837819*^9}, {
  3.931743634691772*^9, 3.931743648481323*^9}, {3.93207497809558*^9, 
  3.932074981333789*^9}, {3.9320751102578583`*^9, 3.932075113053204*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"731cde39-155a-49a2-9425-1e4f4978a887"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "21", ",", "181", ",", "2085", ",", "29016"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.931743449030774*^9, {3.931743643144305*^9, 3.93174364884409*^9}, 
   3.931743764161473*^9, {3.932075106186324*^9, 3.932075113781044*^9}},
 CellLabel->"Out[15]=",ExpressionUUID->"9ab7be1f-54f8-452b-aa18-9861c856856e"],

Cell[BoxData[
 RowBox[{"1", "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "3"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "1"], "+", 
      SubscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "2"], "+", 
      SubscriptBox["x", "3"]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["x", "1"], " ", 
    SubscriptBox["x", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "1"], "+", 
      SubscriptBox["x", "2"], "+", 
      SubscriptBox["x", "3"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["z", "1"], "-", 
       SubscriptBox["z", "2"]}], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "1"], "+", 
      SubscriptBox["x", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "3"]}], ")"}], "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "2"], "-", 
          SubscriptBox["z", "3"]}], ")"}], "2"]}]}], ")"}]}]], "+", 
  FractionBox[
   RowBox[{
    SubscriptBox["x", "2"], " ", 
    SubscriptBox["x", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "1"], "+", 
      SubscriptBox["x", "2"], "+", 
      SubscriptBox["x", "3"]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["z", "2"], "-", 
       SubscriptBox["z", "3"]}], ")"}], "2"]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "2"], "+", 
      SubscriptBox["x", "3"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "2"]}], ")"}], "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "1"], " ", 
       SubscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "1"], "-", 
          SubscriptBox["z", "3"]}], ")"}], "2"]}], "+", 
      RowBox[{
       SubscriptBox["x", "2"], " ", 
       SubscriptBox["x", "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["z", "2"], "-", 
          SubscriptBox["z", "3"]}], ")"}], "2"]}]}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.931743449030774*^9, {3.931743643144305*^9, 3.93174364884409*^9}, 
   3.931743764161473*^9, {3.932075106186324*^9, 3.932075113786458*^9}},
 CellLabel->"Out[16]=",ExpressionUUID->"f11e1b17-4806-4357-90d9-057478149e82"]
}, Open  ]]
},
WindowSize->{808, 676},
WindowMargins->{{Automatic, 298}, {Automatic, 6}},
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (2023\:5e7412\:670812\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8f55727f-10a8-4dbe-bcff-0e067ba3b9b2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3341, 107, 138, "Code",ExpressionUUID->"ff949f28-5856-4209-9201-ef51b1e9301c"],
Cell[CellGroupData[{
Cell[3924, 131, 1145, 27, 91, "Code",ExpressionUUID->"cf2bcf94-a448-44ea-9954-a4be1676ff77"],
Cell[5072, 160, 203, 4, 34, "Output",ExpressionUUID->"dd9cd872-9adf-4bc6-8456-36bcafd24bd3"],
Cell[5278, 166, 204, 4, 34, "Output",ExpressionUUID->"7547339b-ca56-400e-905f-5dfebeb72d00"],
Cell[5485, 172, 206, 4, 34, "Output",ExpressionUUID->"c1c1bb38-69bd-4fc0-96b5-3f6643753964"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5728, 181, 942, 24, 130, "Input",ExpressionUUID->"f3e264d6-e820-4e9e-bf77-048864f5a229"],
Cell[6673, 207, 444, 9, 34, "Output",ExpressionUUID->"2e850efb-4258-4b5b-834c-5a06ffe68a9f"],
Cell[7120, 218, 796, 23, 38, "Output",ExpressionUUID->"976486fa-348f-4931-8f1a-f37198283c21"],
Cell[7919, 243, 1788, 55, 55, "Output",ExpressionUUID->"0645f63a-68d4-4d85-b2a2-97939bfe2bdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9744, 303, 544, 11, 67, "Input",ExpressionUUID->"731cde39-155a-49a2-9425-1e4f4978a887"],
Cell[10291, 316, 357, 7, 34, "Output",ExpressionUUID->"9ab7be1f-54f8-452b-aa18-9861c856856e"],
Cell[10651, 325, 3214, 108, 132, "Output",ExpressionUUID->"f11e1b17-4806-4357-90d9-057478149e82"]
}, Open  ]]
}
]
*)


